Self-Confidence of Undergraduate Students in Designing Software Architecture

Software architecture students, often, lack self-confidence in their ability to use their knowledge to design software architectures. This paper investigates the relations between undergraduate software architecture students' self-confidence and their course expectations, cognitive levels, preferred learning methods, and critical thinking. We developed a questionnaire with open-ended questions to assess the self-confidence levels and related factors, which was taken by one-hundred ten students in two semesters. The students answers were coded and analyzed afterward. We found that self-confidence is weakly associated with the students' critical thinking and independent from their cognitive levels, preferred learning methods, and expectations from the course. The results suggest that to improve the self-confidence of the students, the instructors should work on improving the students' critical thinking capabilities.

==> Code.py <==
#!/usr/bin/python
'''
Created on May 16, 2018

@author: Lotfi ben Othmane
'''
import csv  # to reasesd the csv file
import sys

#import seaborn as sns; sns.set()  # for plot styling
#import numpy as np # data science package
from numpy import vstack,array
from numpy.random import rand
from scipy.cluster.vq import  vq, kmeans, whiten
import copy
import collections
import matplotlib.pyplot as plt
import numpy as np


	
#filename="EducationStatSpring2018.csv"
filename="EducationStatFall2017.csv"
folder="/Users/software/Documents/research/Educationarchitecture/SE339 study"	
#f = open(folder + '/' + filename, 'rb')


Perception = [0 for i in range(100)]
DesignProcess= [0 for i in range(100)]
Confidence=[0 for i in range(100)]
IOT_WEB=[0 for i in range(100)]
LearnMethod=[0 for i in range(100)]
Effectiveness=[0 for i in range(100)]
myindex=[0 for i in range(100)]

f2 = open(folder + "/" + filename, 'rb')
reader2 = csv.DictReader(f2, delimiter=',');



index=0

for row in reader2:
	#index = int(row1['Student']) -1
	if (len(row['Perception']) != 0): 
		Perception[index]= int(row['Perception'])
	if (len(row['DesignProcess']) != 0):
		DesignProcess[index]=int(row['DesignProcess'])
	if (len(row['Confidence']) != 0):
		Confidence[index]=int(row['Confidence'])
	if (len(row['IOT_WEB']) != 0):
		IOT_WEB[index]=int(row['IOT_WEB'])
	if (len(row['LearnMethod']) != 0):
		LearnMethod[index]=int(row['LearnMethod'])
	#print "index " + str (index) + "LearnMethod " + str (LearnMethod[index])	
	if (len(row['Effectiveness']) != 0):
		Effectiveness[index]=int(row['Effectiveness'])
	myindex[index]=int(row['Student'])
	index +=1
	
print "Perception " + str(Perception)
print "index " + str(myindex)
print "DesignProcess " + str(DesignProcess)
print "Confidence " + str(Confidence)
print "IOT_WEB " + str(IOT_WEB)
print "learnMethod " + str(LearnMethod)
print "Effectiveness " + str(Effectiveness)

	
#f = open(folder + "/" + filename, 'rb')			
#reader = csv.DictReader(f, delimiter=',');

#names=['Student', 'Perception','Perception_txt', 'DesignProcess', 'DesignProcess_txt', 'Confidence','Confidence_txt','IOT_WEB','IOT_WEB_txt','learnMethod','learnMethod_txt','Effectiveness','Effectiveness_txt'])

count_Perception =[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
count_DesignProcess=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
count_Confidence=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
count_IOT_WEB=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
count_learnMethod=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
count_Effectiveness=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]

m_Perception = [0 for i in range(100)]
m_DesignProcess= [0 for i in range(100)]
m_Confidence=[0 for i in range(100)]
#IOT_WEB=[0 for i in range(100)]
#LearnMethod=[0 for i in range(100)]
m_Effectiveness=[0 for i in range(100)]



for j in range(0,100):
	
	student = myindex[j]
	
	if Perception[j] != 0:
		count_Perception[Perception[j]-1]=count_Perception[Perception[j]-1]+1
		m_Perception[student]=	Perception[j]
	if DesignProcess[j] != 0:
		count_DesignProcess[DesignProcess[j]-1]=count_DesignProcess[DesignProcess[j]-1]+1	
		m_DesignProcess[student]=DesignProcess[j]
	if Confidence[j] != 0:
		count_Confidence[Confidence[j]-1]=count_Confidence[Confidence[j]-1]+1	
		m_Confidence[student]=Confidence[j]
	if IOT_WEB[j] != 0:
		count_IOT_WEB[IOT_WEB[j]-1]=count_IOT_WEB[IOT_WEB[j]-1]+1	
	if LearnMethod[j] != 0:
		count_learnMethod[LearnMethod[j]-1]=count_learnMethod[LearnMethod[j]-1]+1	
	if Effectiveness[j]!= 0:
		count_Effectiveness[Effectiveness[j]-1]=count_Effectiveness[Effectiveness[j]-1]+1	
		m_Effectiveness[student]=Effectiveness[j]


print "group perception " + str(count_Perception)
print "group DesignProcess " + str(count_DesignProcess)
print "group Confidence " + str(count_Confidence)
print "group IOT_WEB " + str(count_IOT_WEB)
print "group learnMethod " + str(count_learnMethod)
print "group Effectiveness " + str(count_Effectiveness)



#Corerspondance between design process and confidence
corrDesignProcessConfidence= np.zeros((7, 5))

for i in range(100):
	if ((DesignProcess[i] != 0) & (Confidence[i] != 0)):
		corrDesignProcessConfidence[DesignProcess[i]-1,Confidence[i]-1]+=1

print "corrDesignProcessConfidence"
print corrDesignProcessConfidence


plt.matshow(corrDesignProcessConfidence)
#plt.title("Recognition of the design process vs. confidence")

#plt.yticks(8, self.labels)
plt.colorbar()
plt.xlabel('Confidence')
plt.ylabel('Design process')
plt.xticks(np.arange(5), (range(1,6)), )
plt.yticks(np.arange(7), (range(1,8)), )
plt.show()

#Correspondance between cognitive level and learningmethod
corrConfidenceEffectiveness= np.zeros((4, 5))

count=0
for i in range(100):
	if ((Confidence[i] != 0) & (Effectiveness[i] != 0)):
		corrConfidenceEffectiveness[Effectiveness[i]-1,Confidence[i]-1]+=1
		count+=1
print "count " + str(count)
		
print "corrConfidenceEffectiveness"
print corrConfidenceEffectiveness


plt.matshow(corrConfidenceEffectiveness)
#plt.title("Confidence level vs. effectiveness perception")
plt.xlabel('Confidence')
plt.ylabel('Effectiveness')
plt.xticks(np.arange(5), (range(1,6)), )
plt.yticks(np.arange(4), (range(1,5)), )
plt.colorbar()
plt.show()


#Correspondance between cognitive level and learningmethod
corrLearnMethodConfidence= np.zeros((17, 5))

count=0
for i in range(100):
	if ((LearnMethod[i] != 0) ):
		corrLearnMethodConfidence[LearnMethod[i]-1,m_Confidence[myindex[i]]-1]+=1
		#print "i " + str(i) + "myindex[i] " + str(myindex[i]) + " LearnMethod[i] " + str(LearnMethod[i]) + " mConfidence" + str(m_Confidence[myindex[i]])
		
		count+=1
print "count " + str(count)
		
print "corrLearnMethodConfidence"
print corrLearnMethodConfidence


plt.matshow(corrLearnMethodConfidence)
#plt.title("Preferred learning method vs. confidence")
plt.ylabel('Learning method')
plt.xlabel('Confidence')
plt.xticks(np.arange(5), (range(1,6)), )
plt.yticks(np.arange(17), (range(1,18)), )
plt.colorbar()
plt.show()

#Correspondance between IOT_WEB and DesignProcess
corrIOTWEBDesignProcess= np.zeros((7, 7))

count=0

for i in range(100):
	if ((IOT_WEB[i] != 0)):
		corrIOTWEBDesignProcess[IOT_WEB[i]-1,m_DesignProcess[myindex[i]]-1]+=1

		count+=1
print "count " + str(count)
		
print "corrIOTWEBDesignProcess"
print corrIOTWEBDesignProcess


plt.matshow(corrIOTWEBDesignProcess)
#plt.title("Distinguishing IOT and Web vs. design process")
plt.xlabel('Design process')
plt.ylabel('Distinguish IOT vs Web')
plt.xticks(np.arange(7), (range(1,8)), )
plt.yticks(np.arange(7), (range(1,8)), )
plt.colorbar()
plt.show()

corrIOTWEBConfidence= np.zeros((7, 5))

count=0
for i in range(100):
	if ((IOT_WEB[i] != 0) ):
		corrIOTWEBConfidence[IOT_WEB[i]-1,m_Confidence[myindex[i]]-1]+=1
		#print "i " + str(i) + "myindex[i] " + str(myindex[i]) + " IOT_WEB[i] " + str(IOT_WEB[i]) + " m_Confidence" + str(m_Confidence[myindex[i]])
		count+=1
print "count " + str(count)
		
print "corrIOTWEBConfidence"
print corrIOTWEBConfidence


plt.matshow(corrIOTWEBConfidence)
#plt.title("Distinguishing IOT and Web vs. confidence")
plt.xlabel('Confidence')
plt.ylabel('Distinguish IOT vs Web')
plt.xticks(np.arange(5), (range(1,6)), )
plt.yticks(np.arange(7), (range(1,8)), )
plt.colorbar()
plt.show()

orrIOTWEBEffectiveness = np.zeros((7, 4))

# THIS IS NOT WORKING
count=0
for i in range(100):
	if ((IOT_WEB[i] != 0) ):
		orrIOTWEBEffectiveness[IOT_WEB[i]-1,m_Effectiveness[myindex[i]]-1]+=1
		
		#print "i " + str(i) + "myindex[i] " + str(myindex[i]) + " IOT_WEB[i] " + str(IOT_WEB[i]) + " m_Effectiveness" + str(m_Effectiveness[myindex[i]])
		
		count+=1 
print "count " + str(count)
		
print "orrIOTWEBEffectiveness"
print orrIOTWEBEffectiveness


plt.matshow(orrIOTWEBEffectiveness)
#plt.title("Distinguishing IOT and Web vs. confidence")
plt.xlabel('Effectiveness')
plt.ylabel('Distinguish IOT vs Web')
plt.xticks(np.arange(4), (range(1,5)), )
plt.yticks(np.arange(7), (range(1,8)), )
plt.colorbar()
plt.show()



corrPerceptionConfidence= np.zeros((16, 5))
count=0
for i in range(100):
	if ((Perception[i] != 0) ):
		corrPerceptionConfidence[Perception[i]-1,m_Confidence[myindex[i]]-1]+=1
		count+=1
		
print "count " + str(count)		
		
print "corrPerceptionConfidence"
print corrPerceptionConfidence


plt.matshow(corrPerceptionConfidence)
#plt.title("Perception vs. confidence")
plt.ylabel('Perception')
plt.xlabel('Confidence')
plt.xticks(np.arange(5), (range(1,6)), )
plt.yticks(np.arange(16), (range(1,17)), )
plt.colorbar()
plt.show()
	

